DBO: Response Time Fairness for Cloud-Hosted Financial Exchanges

In this paper, we consider the problem of hosting financial exchanges in the cloud. Financial exchanges require predictable, equal latency to all market participants to ensure fairness for various tasks, such as high speed trading. However, it is extremely difficult to ensure equal latency to all market participants in existing cloud deployments, because of various reasons, such as congestion, and unequal network paths. In this paper, we address the unfairness that stems from lack of determinism in cloud networks. We argue that predictable or bounded latency is not necessary to achieve fairness. Inspired by the use of logical clocks in distributed systems, we present Delivery Based Ordering (DBO), a new approach that ensures fairness by instead correcting for differences in latency to the participants. We evaluate DBO both in our hardware test bed and in a public cloud deployment and demonstrate that it is feasible to achieve guaranteed fairness and sub-100 microsecond latency while operating at high transaction rates.

==> images/latency_b+p.py <==

import math
import numpy as np
import sys
import os
from matplotlib import pyplot as plt
import subprocess
import matplotlib.ticker as mticker
from matplotlib.ticker import ScalarFormatter
import random

#Time in us
#using fixed latency on reverse path
def constant_delay(latency, time_range):
	answer = []
	for i in range(time_range):
		answer.append(latency)
	return answer

def variable_delay(min_latency, max_latency, time_range):
	answer = []
	answer.append(min_latency)
	for i in range(time_range - 1):
		current = answer[len(answer) - 1]
		temp = random.uniform(0,1)
		if temp < 0.6:
			current -= 0.95
		elif temp < 0.9:
			current += 0
		elif temp <0.97:
			current += 4
		else:
			current += 8
		if current < min_latency:
			current = min_latency
		if current > max_latency:
			current = max_latency
		answer.append(current)
	return answer

def get_r_time(g_time, delay):
	answer = []
	for i in range(len(g_time)):
		answer.append(g_time[i] + delay[int(g_time[i])])
	return answer

def get_d_time_cloudex(g_time, r_time, d_o):
	answer = []
	for i in range(len(r_time)):
		curr = g_time[i]+d_o
		if r_time[i] > curr:
			curr = r_time[i]
		answer.append(curr)
	return answer

def get_d_time(g_time, r_time, alg, d_o):
	answer = []
	g_step = 2
	epsilon = 0.1
	if alg == 1:
		for i in range(len(g_time)):
			answer.append(r_time[i])
		return answer
	if alg == 2:
		delta = 12 #in us
		batch_size = 10# in data points gd(a) = 40
		inter_batch_time = 0 #in us bd(a) = 20
		last_batch_delivery_time = -100
		for i in range(int(len(g_time)/batch_size)):
			start_time_batch = max(r_time[i*batch_size+batch_size-1], last_batch_delivery_time+delta)
			for j in range(batch_size):
				answer.append(start_time_batch+j*inter_batch_time)
				#print (answer[len(answer)-1], r_time[len(answer)-1])
				assert(answer[len(answer)-1] >= r_time[len(answer)-1])
			last_batch_delivery_time = answer[len(answer)-1]
		assert(len(g_time) == len(answer))
		return answer
	if alg == 3:
		answer = []
		for i in range(len(r_time)):
			curr = g_time[i]+d_o
			if r_time[i] > curr:
				curr = r_time[i]
			answer.append(curr)
		return answer
	if alg == 4:
		answer = []
		for i in range(len(r_time)):
			curr = g_time[i]+d_o
			if i > 0:
				curr = max(curr, answer[i-1] + (0.999/(1+epsilon))*(g_time[i]-g_time[i-1]))
			if r_time[i] > curr:
				curr = r_time[i]
			answer.append(curr)
		return answer
	if alg == 5:
		delta = 20 #in us
		batch_size = 20 # in data points assuming gstep = 2, gd(a) = 40
		inter_batch_time = 1 #in us bd(a) = 20
		last_batch_delivery_time = -100
		for i in range(len(g_time)/batch_size):
			if i == 0:
				start_time_batch = max(r_time[i*batch_size+batch_size-1], last_batch_delivery_time+delta)
				for j in range(batch_size):
					answer.append(start_time_batch+j*inter_batch_time)
					assert(answer[len(answer)-1] > r_time[len(answer)-1])
			else:
				additional_latency_th = 60
				factor = 1
				if last_batch_delivery_time-r_time[len(answer) - 1] > additional_latency_th + batch_size*inter_batch_time:
					factor = 0.999*1.0/math.sqrt(1 + epsilon)
				else:
					factor = 0.999*math.sqrt(1 + epsilon)
				start_time_batch = max(r_time[i*batch_size+batch_size-1], last_batch_delivery_time+delta*factor)
				for j in range(batch_size):
					answer.append(start_time_batch+j*inter_batch_time*factor)
					assert(answer[len(answer)-1] > r_time[len(answer)-1])
			last_batch_delivery_time = answer[len(answer)-1]
		assert(len(g_time) == len(answer))
		return answer
	if alg == 6:
		answer = []
		latency_th = 50
		for i in range(len(r_time)):
			curr = 0
			if i == 0:
				curr = r_time[i] + latency_th
			if i > 0:
				curr_latency = answer[i-1]-r_time[i-1]
				if curr_latency < latency_th:
					curr = answer[i-1] + 0.999*math.sqrt(1+epsilon)*(g_time[i]-g_time[i-1])
				else:
					curr = answer[i-1] + (0.999/math.sqrt(1+epsilon))*(g_time[i]-g_time[i-1])
				if r_time[i] > curr:
					curr = r_time[i]
			answer.append(curr)
		return answer
	if alg == 7:
		delta = 14 #in us
		batch_size = 8 # in data points gd(a) = 40
		inter_batch_time = 1 #in us bd(a) = 20
		last_batch_delivery_time = -100
		for i in range(int(len(g_time)/batch_size)):
			start_time_batch = max(r_time[i*batch_size+batch_size-1], last_batch_delivery_time+delta, g_time[i*batch_size+batch_size-1]+d_o)
			for j in range(batch_size):
				answer.append(start_time_batch+j*inter_batch_time)
				assert(answer[len(answer)-1] > r_time[len(answer)-1])
			last_batch_delivery_time = answer[len(answer)-1]
		assert(len(g_time) == len(answer))
		return answer
	if alg == 8:
		delta = 14 #in us
		batch_size = 8 # in data points gd(a) = 40
		inter_batch_time = 0 #in us bd(a) = 20
		last_batch_delivery_time = -100
		for i in range(int(len(g_time)/batch_size)):
			start_time_batch = max(r_time[i*batch_size+batch_size-1], last_batch_delivery_time+delta)
			for j in range(batch_size):
				answer.append(start_time_batch+j*inter_batch_time)
				assert(answer[len(answer)-1] >= r_time[len(answer)-1])
			last_batch_delivery_time = answer[len(answer)-1]
		assert(len(g_time) == len(answer))
		return answer
	if alg == 9:
		delta = 14 #in us
		batch_size = 8 # in data points gd(a) = 40
		inter_batch_time = 0 #in us bd(a) = 20
		last_batch_delivery_time = -100
		for i in range(int(len(g_time)/batch_size)):
			start_time_batch = max(r_time[i*batch_size+batch_size-1], last_batch_delivery_time+delta, g_time[i*batch_size+batch_size-1]+d_o)
			for j in range(batch_size):
				answer.append(start_time_batch+j*inter_batch_time)
				assert(answer[len(answer)-1] >= r_time[len(answer)-1])
			last_batch_delivery_time = answer[len(answer)-1]
		assert(len(g_time) == len(answer))
		return answer
	if alg == 10:
		answer = []
		for i in range(len(r_time)):
			curr = 0
			if i == 0:
				curr = r_time[i]
			if i > 0:
				curr = max(answer[i-1]+(0.999/(1+epsilon))*(g_time[i]-g_time[i-1]), r_time[i], g_time[i]+d_o)
			answer.append(curr)
		return answer

def get_submission_time(d_time, response_time):
	answer = []
	for i in range(len(d_time)):
		answer.append(d_time[i] + response_time)
	return answer

def get_receive_at_ob(submission_time, rv_owd):
	answer = []
	for i in range(len(submission_time)):
		answer.append(submission_time[i]+rv_owd[int(submission_time[i])])
	return answer

def get_ordering_cloudex(submission_time, receive_at_ob, d_i):
	answer = []
	for i in range(len(submission_time)):
		#print submission_time[i]+d_i, receive_at_ob[i]
		answer.append(max(submission_time[i] + d_i, receive_at_ob[i]))
	return answer


def get_ordering(d_time, submission_time, time_range):
	answer = []
	d_time_ind = 0
	for i in range(len(submission_time)):
		while submission_time[i] >= d_time[d_time_ind] and d_time_ind < len(d_time) - 1:
			d_time_ind += 1
		if submission_time[i] < time_range - 1000:
			assert(submission_time[i] >= d_time[d_time_ind-1] and submission_time[i] < d_time[d_time_ind])
		answer.append((d_time_ind - 1) * time_range + submission_time[i]-d_time[d_time_ind-1])
	return answer

def win_prob_2_before_1(ordering_1, ordering_2):
	answer = 0
	for i in range(len(ordering_1)):
		if ordering_2[i] < ordering_1[i]:
			answer += 1
	answer /= (1.0*len(ordering_1))
	return answer

# def get_execution_time(all_receive_ack_at_ob, receive_at_ob):
# 	answer = []
# 	for i in range(len(receive_at_ob)):
# 		curr = receive_at_ob[i]
# 		for j in range(len(all_receive_ack_at_ob)):
# 			curr = max(curr, all_receive_ack_at_ob[j][i])
# 		answer.append(curr)
# 	return answer

def get_avg_submission_latency(execution_time, submission_time):
	answer = []
	for i in range(len(execution_time)):
		answer.append(execution_time[i]-submission_time[i])
	return mean(answer), median(answer)

def get_avg_latency(g_time, execution_time, response_time):
	answer = 0
	for i in range(len(g_time)):
		answer += execution_time[i] - g_time[i] - response_time
	return answer / (1.0*len(execution_time))

def get_execution_time(ordering, ack_time_1, ack_time_2, time_range):
	answer = []
	for i in range(len(ordering)):
		x = int(ordering[i]/time_range)
		answer.append(max(ack_time_1[x+1], ack_time_2[x+1]))
	return answer

def plot_heat_map(win_fraction_mat, response_time_1_arr_mul, response_time_2_arr, title=None):
	fig, ax = plt.subplots()
	im = ax.imshow(win_fraction_mat)#, cmap='winter')
	ax.invert_yaxis()
	im.set_clim(0.6,1)
	if title=="clocksync":
		plt.colorbar(im)
	# Show all ticks and label them with the respective list entries
	ax.set_xticks(np.arange(5))
	ax.set_xticklabels(["2", "4", "8", "16", "32"], fontsize='xx-large')
	ax.set_yticks(np.arange(4))
	ax.set_yticklabels(["1.1", "1.25", "1.5", "2"], fontsize='xx-large')
	plt.xlabel(r"$rt_2 (\mu s)$", fontsize='xx-large')
	if 'LRTF' in title:
		plt.ylabel(r"$rt_1$/$rt_2$", fontsize='xx-large')

	# Rotate the tick labels and set their alignment.
	plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
			 rotation_mode="anchor")

	# Loop over data dimensions and create text annotations.
	for i in range(4):
		for j in range(5):
			text = ax.text(j, i, format(win_fraction_mat[i][j], '.3f'),
						   ha="center", va="center", color="black", fontsize='x-large')
	#ax.set_title("Harvest of local farmers (in tons/year)")
	if title:
		# plt.title(title)
		fig.savefig("heatmaps/"+title+'.pdf', bbox_inches='tight', dpi=450)
		fig.savefig("heatmaps/"+title+'.png', bbox_inches='tight', dpi=150)
	fig.tight_layout()

def plot_latency_map(g_time, r_time, d_time, labels):
	g = np.array(g_time)
	r = np.array(r_time)
	d = np.array(d_time)
	recv_latency = r-g
	delivery_latency = d-g.reshape(1, -1)
	print("plotting 1")

	fig, ax = plt.subplots()
	print("plotting 2")
	# ax.set_xticks(g_time)
	# ax.set_xticklabels([r"$g_"+str(i)+"="+str(x)+"$" for i, x in enumerate(g_time)])
	print("plotting 3")
	# plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
	#          rotation_mode="anchor")

	print("plotting now")
	plt.xlabel("Generation time (us)")
	plt.ylabel("Latency from point of generation (us)")
	plt.xlim([-100, 2100])
	plt.ylim([200, 600])
	# for pos in np.linspace(300, 2500, 5):
	# 	plt.axline((pos, 0), slope=-1.0, color="black", linestyle=":", linewidth=0.3)
	plt.plot(g_time, recv_latency, label='R(x)-G(x)', color='black', linewidth=2)
	for i in range(d.shape[0]):
		print(i)
		if labels[i]=="LRTF":
			plt.text(1230, 315, r"$C_{S1}$", rotation=-40.33082, fontsize='small')
			plt.plot(g_time, delivery_latency[i], label=r"$LRTF-\delta$", linewidth=0.6)
		elif labels[i]=='Cloudex':
			plt.plot(g_time, delivery_latency[i], label=labels[i], linewidth=1.5)
		elif labels[i]=='ARTF':
			plt.text(840, 325, r"$C_{S2}$", rotation=-39.090721, fontsize='small')
			plt.plot(g_time, delivery_latency[i], label=labels[i], linewidth=1)
		else:
			plt.plot(g_time, delivery_latency[i], label=labels[i], linewidth=1)
	ax.legend()
	# fig.savefig("heatmaps/latency_map.pdf", bbox_inches='tight', dpi=150)
	# fig.savefig("heatmaps/latency_map.png", bbox_inches='tight', dpi=150)


if __name__ == '__main__':
	time_range = 2000
	# fw_owd_1 = constant_delay(250, 300)+constant_delay(375, 400)+constant_delay(250, 800000)
	# fw_owd_2 = constant_delay(250, 300)+constant_delay(375, 400)+constant_delay(250, 800000)
	# #fw_owd_2 = constant_delay(100, time_range+2000)

	g_time = []
	g_step = 2
	for i in range(int(time_range/g_step)):
		g_time.append(i*g_step)
	
	r_time = []
	for i in range(int(time_range/g_step)):
		latency = 100
		if i < 400:
			latency = 100
		elif i < 500:
			latency = 100 + (i-400)*2
		elif i < 600:
			latency = 100 + (600-i)*2
		else:
			latency = 100
		r_time.append(i*g_step + latency)


	d_time  = []
	d_o = 12
	if True:
		print("starting alg2, LRTF delivery")
		d_time = get_d_time(g_time, r_time, 2, d_o)
		# print("max d", max(d_time_1), max(d_time_2))

	r_time = np.array(r_time)
	g_time = np.array(g_time)
	d_time = np.array(d_time)
	plt.figure(figsize=(8,3))
	plt.plot(g_time, r_time-g_time, label="Direct Delivery")
	plt.plot(g_time, d_time-g_time, label="Batching + Pacing")
	plt.legend(fontsize=12)
	plt.xticks([])
	plt.yticks([])
	plt.xlabel("Generation Time, G(x)", fontsize=14)
	plt.ylabel("Latency to participant\nD(i,x)-G(x)", fontsize=14)
	plt.tight_layout()

	plt.show()

